Preference-Based Gradient Estimation for ML-Guided Approximate Combinatorial Optimization

Combinatorial optimization (CO) problems arise across a broad spectrum of domains, including medicine, logistics, and manufacturing. While exact solutions are often computationally infeasible, many practical applications require high-quality solutions within a given time budget. To address this, we propose a learning-based approach that enhances existing non-learned approximation algorithms for CO. Specifically, we parameterize these approximation algorithms and train graph neural networks (GNNs) to predict parameter values that yield near-optimal solutions. Our method is trained end-to-end in a self-supervised fashion, using a novel gradient estimation scheme that treats the approximation algorithm as a black box. This approach combines the strengths of learning and traditional algorithms: the GNN learns from data to guide the algorithm toward better solutions, while the approximation algorithm ensures feasibility. We validate our method on two well-known combinatorial optimization problems: the travelling salesman problem (TSP) and the minimum k-cut problem. Our results demonstrate that the proposed approach is competitive with state-of-the-art learned CO solvers.

==> figures/old/karger_num_runs_until_minimum_found.py <==
import math
from typing import Optional

from matplotlib import pyplot as plt
import torch
from torch import Tensor
from torch.nn import Module
from torch_geometric.data import Data
from tqdm import tqdm

from constants import TQDM_OPTIONS
from data_generation import Dataset
from karger import karger_stein_repeated
from util import sum_of_edge_weigths
from ._util import prepare_model


# NOTE: a lot of this code is duplicated from karger_average_cut_value.py

# TODO also adjust karger_average_cut_size.py to work with multiple models

@torch.no_grad()
def count_karger_runs_until_minimum_found(
    dataset_name: str = "simple-graph-plus--n-100--k-2--max-cut-value-30",
    checkpoint_paths: list[str] = [
        "../logs/important/2023-10-10T16-33-01--simple-gnn--on--simple-graph-plus--n-100--k-2--max-cut-value-30/5-checkpoint--new-format.pt",
#        "../logs/important/2024-05-13T19-44-39--simple-graph-plus--n-100--k-2--max-cut-value-30--direct_gradient-loss/2-checkpoint.pt",
        "../logs/important/2024-04-11T13-10-00--simple-graph-plus--n-100--k-2--max-cut-value-30--direct_gradient-loss/2-checkpoint.pt",
    ],
    model_labels: list[str] = [
        "supervised BCE loss",
        "self-supervised with PBGE",
    ],
):
    dataset = Dataset.load(dataset_name)
    val_graphs = dataset.val_graphs

    counts = [_count_runs_on_dataset(val_graphs)]
    for checkpoint_path in checkpoint_paths:
        model = prepare_model(checkpoint_path)
        counts.append(_count_runs_on_dataset(val_graphs, model))

    labels = ["Karger-Stein without GNN"] + ["Karger-Stein + GNN, " + label for label in model_labels]

    _plot_data(counts, labels, dataset.config.name)


def _plot_data(counts: list[Tensor], labels: list[str], dataset_name: str):
    max_count = torch.stack(counts).max().item()
    bins = list(range(1, max_count + 2))

    fig, ax = plt.subplots()
    fig.set_size_inches(5, 3)
    fig.subplots_adjust(left=0.13, right=0.98, top=0.99, bottom=0.135)

    ax.hist(counts, bins=bins, align="left", label=labels)

    ax.set_xticks(bins)
    ax.spines["top"].set_color("none")
    ax.spines["right"].set_color("none")

    for c in counts:
        print(c.min().item(), c.max().item())

#    ax.set_title(f'Karger-Stein Algorithm on "{dataset_name}"', pad=25)
    ax.set_xlabel("number of runs until minimum cut was found")
    ax.set_ylabel("number of graphs")
    ax.legend(loc="upper right", bbox_to_anchor=(1.03, 1.03))

    plt.savefig(f"karger-num-runs-until-minimum-found--on-{dataset_name}.pdf")


@torch.no_grad()
def _count_runs_on_dataset(graphs: list[Data], model: Optional[Module] = None) -> Tensor:
    counts = [_count_runs_on_graph(graph, model) for graph in tqdm(graphs, **TQDM_OPTIONS)]
    return torch.tensor(counts)


@torch.no_grad()
def _count_runs_on_graph(graph: Data, model: Optional[Module] = None) -> int:
    ground_truth_cut_size = sum_of_edge_weigths(graph, graph.y)

    if model is not None:
        steering_weights = 1 - torch.sigmoid(model(graph))
    else:
        steering_weights = None

    num_runs = 0
    found_cut_size = -1
    while not math.isclose(found_cut_size, ground_truth_cut_size, rel_tol=1e-6):
        num_runs += 1
        cut = karger_stein_repeated(graph, 2, 1, steering_weights=steering_weights, mode="test")
        found_cut_size = sum_of_edge_weigths(graph, cut)

        # hard cut-off if it's taking too long
        if num_runs > 30:
            break

    return num_runs


if __name__ == "__main__":
    count_karger_runs_until_minimum_found()

